SCoTTi: Save Computation at Training Time with an adaptive framework

On-device training is an emerging approach in machine learning where models are trained on edge devices, aiming to enhance privacy protection and real-time performance. However, edge devices typically possess restricted computational power and resources, making it challenging to perform computationally intensive model training tasks. Consequently, reducing resource consumption during training has become a pressing concern in this field. To this end, we propose SCoTTi (Save Computation at Training Time), an adaptive framework that addresses the aforementioned challenge. It leverages an optimizable threshold parameter to effectively reduce the number of neuron updates during training which corresponds to a decrease in memory and computation footprint. Our proposed approach demonstrates superior performance compared to the state-of-the-art methods regarding computational resource savings on various commonly employed benchmarks and popular architectures, including ResNets, MobileNet, and Swin-T.

==> Fig/EPS/plot.py <==
import pandas as pd
import matplotlib.pyplot as plt

plt.rc('font', family='Times New Roman')

data = pd.read_csv('4_curve.csv')

x = data['Step']
y1 = data['velocity-SGD(alpha=0.1,mu=0.9, optimizer=sgd) eps=0.0 resnet56-cifar100 Dataset=cifar100 3 - eps']
y2 = data['velocity-SGD(alpha=0.1,mu=0.9, optimizer=sgd) eps=0.0 resnet56-cifar100 Dataset=cifar100 1 - eps']
y3 = data['velocity-SGD(alpha=0.1,mu=0.9, optimizer=sgd) eps=0.0 resnet56-cifar100 Dataset=cifar100 4 - eps']
y4 = data['velocity-SGD(alpha=0.1,mu=0.9, optimizer=sgd) eps=0.0 resnet56-cifar100 Dataset=cifar100 2 - eps']

fig, ax = plt.subplots()



ax.grid(True)


ax.plot(x, y1, color='#FF0000', linewidth=2)
ax.plot(x, y2, color='#FF3333', linewidth=2)
ax.plot(x, y3, color='#FF6666', linewidth=2)
ax.plot(x, y4, color='#FF9999', linewidth=2)
# 去除上、右边框
# 设置图例位置和样式
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.set_xlabel('Epoch', fontsize=20, fontweight='bold')
ax.set_ylabel('Epsilon', fontsize=20, fontweight='bold')
# ax.set_title('Velocity vs. Step', fontsize=12)

# 调整刻度字体大小
ax.tick_params(axis='both', labelsize=20)

ax.legend(['$\eta_{\epsilon}$ = 10.5E-06', '$\eta_{\epsilon}$ = 7.5E-06', '$\eta_{\epsilon}$ = 4.5E-06', '$\eta_{\epsilon}$ = 1.5E-06'], loc='upper left', fontsize=20)

fig.set_size_inches(10, 6)

plt.savefig('eps.pdf', dpi=1000, format='pdf')

# 显示图表
plt.show()



==> Fig/resnet56_compare/compare_result.py <==
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns
# plt.rc('font', family='Times New Roman')
# dataloader
data1 = pd.read_csv('train.csv')
name1 = data1['Name']
avg_saved_perc1 = data1['avg_saved_perc']* 255255168
accuracy1 = data1['train.accuracy.top1']

data2 = pd.read_csv('test.csv')
name2 = data2['Name']
avg_saved_perc2 = data2['avg_saved_perc']* 255255168
accuracy2 = data2['test.accuracy.top1']

fig, (ax1, ax2) = plt.subplots(ncols=2, figsize=(10*1.5, 3.5*1.5), sharex=True)

# ax1.spines['top'].set_visible(False)
# ax1.spines['right'].set_visible(False)

# ax2.spines['top'].set_visible(False)
# ax2.spines['right'].set_visible(False)
# Seaborn库设置样式
sns.set(style='ticks', font='Arial', font_scale=1.2)

# 使用Seaborn库绘制第一个散点图
sns.scatterplot(x=avg_saved_perc1, y=accuracy1, hue=name1, style=name1, palette='Set1', s=150, alpha=1, edgecolor='none', ax=ax1)

# 设置第一个子图的图表标题和坐标轴标签
# ax1.set_title('ResNet56 on CIFAR-100', fontweight='bold', fontsize=14)
ax1.set_xlabel('FLOPs in Back-Propagation', fontweight='bold', fontsize=16)
ax1.set_ylabel('Train Accuracy', fontweight='bold', fontsize=16)

# 使用Seaborn库绘制第二个散点图
sns.scatterplot(x=avg_saved_perc2, y=accuracy2, hue=name2, style=name2, palette='Set1', s=150, alpha=1, edgecolor='none', ax=ax2)

# 设置第二个子图的图表标题和坐标轴标签
ax2.set_xlabel('FLOPs in Back-Propagation', fontweight='bold', fontsize=16)
ax2.set_ylabel('Test Accuracy', fontweight='bold', fontsize=16)

# # 设置图例位置和样式
# ax1.legend(loc='upper right', frameon=True, fontsize=16)
# ax2.legend(loc='upper right', frameon=True, fontsize=16)
ax1.legend().set_visible(False)

# Adjust tick parameters and grid appearance for both subplots
for ax in [ax1, ax2]:
    ax.tick_params(axis='both', which='both', direction='in', width=1, labelsize=10)
    ax.grid(True, linestyle='--', linewidth=1, alpha=0.5)

fig.tight_layout()


# Create a common legend for both subplots, placed at the midpoint between the subplots
legend = plt.legend(frameon=True, fontsize=16, loc='upper center', bbox_to_anchor=(-0.1, -0.12), ncol=len(name2))
plt.setp(legend.get_title(), fontsize=16, fontweight='bold')

# Move the legend down a bit to separate it from the subplots
plt.subplots_adjust(bottom=0.2)

for handle in legend.legendHandles:
    handle.set_sizes([150])
    
ax2.yaxis.set_tick_params(labelsize=12)
ax1.yaxis.set_tick_params(labelsize=12)  # 调整大小为12，你可以根据需要进行调整



plt.savefig('scatter_plots.pdf', dpi=500, format='pdf')
plt.show()








